Spectral deferred correction methods for second-order problems

Spectral deferred corrections (SDC) are a class of iterative methods for the numerical solution of ordinary differential equations. SDC can be interpreted as a Picard iteration to solve a fully implicit collocation problem, preconditioned with a low-order method. It has been widely studied for first-order problems, using explicit, implicit or implicit-explicit Euler and other low-order methods as preconditioner. For first-order problems, SDC achieves arbitrary order of accuracy and possesses good stability properties. While numerical results for SDC applied to the second-order Lorentz equations exist, no theoretical results are available for SDC applied to second-order problems. We present an analysis of the convergence and stability properties of SDC using velocity-Verlet as the base method for general second-order initial value problems. Our analysis proves that the order of convergence depends on whether the force in the system depends on the velocity. We also demonstrate that the SDC iteration is stable under certain conditions. Finally, we show that SDC can be computationally more efficient than a simple Picard iteration or a fourth-order Runge-Kutta-Nystr\"om method.

==> figures/crop_all_pdf.py <==
import os

directory = os.fsencode('./')

for file in os.listdir(directory):
    filename = os.fsdecode(file)
    os.system('pdfcrop '+filename+' '+filename)
    


==> figures/plot_params.py <==
import matplotlib.pyplot as _plt
_plt.rcParams['figure.figsize'] = 7.44, 6.74
_plt.rc('font', size=16)
_plt.rcParams['lines.linewidth'] = 4
_plt.rcParams['axes.titlesize'] = 20
_plt.rcParams['axes.labelsize'] = 25
_plt.rcParams['xtick.labelsize'] = 16
_plt.rcParams['ytick.labelsize'] = 16
_plt.rcParams['xtick.major.pad'] = 5
_plt.rcParams['ytick.major.pad'] = 5
_plt.rcParams['axes.labelpad'] = 6
# _plt.rcParams['markers.fillstyle'] = 'none'
_plt.rcParams['lines.markersize'] = 15.0
_plt.rcParams['lines.markeredgewidth'] = 1.5
_plt.rcParams['mathtext.fontset'] = 'cm'
_plt.rcParams['mathtext.rm'] = 'serif'

